On a Discrete-Time Networked SIV Epidemic Model with Polar Opinion Dynamics

This paper studies novel epidemic spreading problems influenced by opinion evolution in social networks, where the opinions reflect the public health concerns. A coupled bilayer network is proposed, where the epidemics spread over several communities through a physical network layer while the opinions evolve over the same communities through a social network layer. The epidemic spreading process is described by a susceptible-infected-vigilant (SIV) model, which introduces opinion-dependent epidemic vigilance state compared with the classical epidemic models. The opinion process is modeled by a polar opinion dynamics model, which includes infection prevalence and human stubbornness into the opinion evolution. By introducing an opinion-dependent reproduction number, we analyze the stability of disease-free and endemic equilibria and derive sufficient conditions for their global asymptotic stability. We also discuss the mutual effects between epidemic eradication and opinion consensus, and the possibility of suppressing epidemic by intervening in the opinions or implementing public health strategies. Simulations are conducted to verify the theoretical results and demonstrate the feasibility of epidemic suppression.

==> Simulation/Control1.m <==
clear all;
M = 500;
N = 31;
Phi = 0.5*eye(N);
% W = rand(N,N);
W = readmatrix('SmallWorldData.xlsx');
Sa = sum(W');
for i=1:N
    W(i,:) = W(i,:)/Sa(i);
end
% D = diag(diag(rand(N,N)));
% D = 0.2*(0.1*eye(N) + 0.3*D);
D = 0.7*diag(readmatrix('RecoveryRate.xlsx'));
% B = sprand(N,N,0.2);
% B = 0.2*0.5*B;
B = 0.35*readmatrix('InfectionRate.xlsx');

q = 0;
for p = 0:0.01:0.3
PS = zeros(N,M);
PI = zeros(N,M);
PV = zeros(N,M);
PVstar = zeros(N,M);
PR = zeros(N,M);
O = zeros(N,M);
Gamma = zeros(N,M);
Theta = zeros(N,M);
PS(:,1) = 0.1 + 0.3*rand(N,1);
PI(:,1) = 0.1 + 0.5*rand(N,1);
PV(:,1) = 1 - PS(:,1) - PI(:,1);
% PV(:,1) = 0.1 + 0.4*rand(N,1);
O(:,1) = rand(N,1);

Eig = zeros(N,M);
Eiga = zeros(N,M);
Eigb = zeros(N,M);

for i=1:M-1
    Gamma(:,i) = (0.4-p)*(ones(N,1) - O(:,i));
    Theta(:,i) = 0.2 + p + (0.3-p)*O(:,i);
%     Gamma(:,i) = 0.4*(ones(N,1) - O(:,i));
%     Theta(:,i) = 0.2+0.3*O(:,i);
    PI(:,i+1) = PI(:,i) + diag(PS(:,i))*B*PI(:,i) - D*PI(:,i);
    PV(:,i+1) = PV(:,i) + D*PI(:,i) - diag(Gamma(:,i))*PV(:,i) + diag(Theta(:,i))*PS(:,i);
%     PI(:,i+1) = PI(:,i) + (eye(N)-diag(PI(:,i))-diag(PV(:,i)))*B*PI(:,i) - D*PI(:,i);
%     PV(:,i+1) = PV(:,i) + D*PI(:,i) - diag(Gamma(:,i))*PV(:,i) + diag(Theta(:,i))*(ones(N,1)-PV(:,i)-PI(:,i));
    PS(:,i+1) = PS(:,i) + diag(Gamma(:,i))*PV(:,i) - diag(PS(:,i))*B*PI(:,i) - diag(Theta(:,i))*PS(:,i);
    for j=1:N
        if PI(j,i+1) < 0
            PI(j,i+1) = 0;
        end
        if PI(j,i+1) > 1
            PI(j,i+1) = 1;
        end
        if PV(j,i+1) < 0
            PV(j,i+1) = 0;
        end
        if PV(j,i+1) > 1
            PV(j,i+1) = 1;
        end
    end
    PVstar(:,i) = D/(diag(Theta(:,i)) + diag(Gamma(:,i)))*PI(:,i) + diag(Theta(:,i))/(diag(Theta(:,i)) + diag(Gamma(:,i)))*(ones(N,1)-PI(:,i));
    PR(:,i) = PV(:,i) - PVstar(:,i);
    O(:,i+1) = Phi*PI(:,i) + (eye(N)-Phi)*(W+diag(O(:,i))*(eye(N)-W))*O(:,i);
%     Eig(:,i) = eig(eye(N)+B-(diag(Theta(:,i))/(diag(Theta(:,i)) + diag(Gamma(:,i))))*B-D);
%     Eiga(:,i) = eig(eye(N)+B-diag(PV(:,i)+PI(:,i))*B-D);
%     Eigb(:,i) = eig(eye(N)+B-D);
end
q = q+1;
PIsteady(:,q) = PI(:,M);
end

figure();
set(groot, 'DefaultAxesFontSize', 16);
k = 0:0.01:p;
% set(gca, 'LineWidth', 2);
% plot(k,PI(1,:),'g',k,PI(2,:),'r',k,PI(3,:),'b');
% plot(k,PI(1,:),'g',k,PI(2,:),'r',k,PI(3,:),'y',k,PI(4,:),'m',k,PI(5,:),'b',k,PI(6,:),'c',k,PI(7,:),'r',k,PI(8,:),'y',k,PI(9,:),'m',k,PI(10,:),'b');
plot(k,PIsteady(2,:),'LineWidth', 2)
hold on
plot(k,PIsteady(13,:),'LineWidth', 2)
hold on
plot(k,PIsteady(19,:),'LineWidth', 2)
hold on
plot(k,PIsteady(21,:),'LineWidth', 2)
hold on
plot(k,PIsteady(28,:),'LineWidth', 2)
hold on
plot(k,sum(PIsteady)/31,'k:','LineWidth', 5)
hold off
set(gcf,'unit','centimeters','position',[3 5 30 10])
xlabel('$\epsilon$','Interpreter','latex','Fontsize',24)
ylabel('Proportion of infected states')
legend('$x_1^I$','$x_2^I$','$x_3^I$','$x_4^I$','$x_5^I$','$\bar{x}^I$','Interpreter','latex','FontSize',32,'Location','northeast','NumColumns',2);
exportgraphics(gcf, 'InfectedStatesSteady1.pdf', 'Resolution', 600)

% figure();
% k = 1:M;
% plot(k,PV(3,:),'LineWidth', 2)
% hold on
% plot(k,PV(7,:),'LineWidth', 2)
% hold on
% plot(k,PV(12,:),'LineWidth', 2)
% hold on
% plot(k,PV(21,:),'LineWidth', 2)
% hold on
% plot(k,PV(28,:),'LineWidth', 2)
% hold on
% plot(k,sum(PV)/31,'k:','LineWidth', 5)
% hold off
% set(gcf,'unit','centimeters','position',[3 5 30 10])
% xlabel('Time steps')
% ylabel('Proportion of vigilant states')
% legend('$x_1^V$','$x_2^V$','$x_3^V$','$x_4^V$','$x_5^V$','$\bar{x}^V$','Interpreter','latex','FontSize',32,'Location','northeast','NumColumns',2);
% exportgraphics(gcf, 'VigilantStates.pdf', 'Resolution', 600)
% 
% figure();
% k = 1:M;
% plot(k,O(3,:),'LineWidth', 2)
% hold on
% plot(k,O(7,:),'LineWidth', 2)
% hold on
% plot(k,O(12,:),'LineWidth', 2)
% hold on
% plot(k,O(21,:),'LineWidth', 2)
% hold on
% plot(k,O(28,:),'LineWidth', 2)
% hold on
% plot(k,sum(O)/31,'k:','LineWidth', 5)
% hold off
% set(gcf,'unit','centimeters','position',[3 5 30 10])
% xlabel('Time steps')
% ylabel('Opinion states')
% legend('$o_1$','$o_2$','$o_3$','$o_4$','$o_5$','$\bar{o}$','Interpreter','latex','FontSize',32,'Location','northeast','NumColumns',2);
% exportgraphics(gcf, 'OpinionStates.pdf', 'Resolution', 600)


==> Simulation/Control2.m <==
clear all;
M = 500;
N = 31;
Phi = 0.5*eye(N);
% W = rand(N,N);
W = readmatrix('SmallWorldData.xlsx');
Sa = sum(W');
for i=1:N
    W(i,:) = W(i,:)/Sa(i);
end
% D = diag(diag(rand(N,N)));
% D = 0.2*(0.1*eye(N) + 0.3*D);
D = 0.7*diag(readmatrix('RecoveryRate.xlsx'));
% B = sprand(N,N,0.2);
% B = 0.2*0.5*B;
B = 0.35*readmatrix('InfectionRate.xlsx');

q = 0;
for p = 0:0.01:0.4
PS = zeros(N,M);
PI = zeros(N,M);
PV = zeros(N,M);
PVstar = zeros(N,M);
PR = zeros(N,M);
O = zeros(N,M);
Gamma = zeros(N,M);
Theta = zeros(N,M);
PS(:,1) = 0.1 + 0.3*rand(N,1);
PI(:,1) = 0.1 + 0.5*rand(N,1);
PV(:,1) = 1 - PS(:,1) - PI(:,1);
% PV(:,1) = 0.1 + 0.4*rand(N,1);
O(:,1) = p + (1-p)*rand(N,1);

Eig = zeros(N,M);
Eiga = zeros(N,M);
Eigb = zeros(N,M);

for i=1:M-1
    Gamma(:,i) = 0.4*(ones(N,1) - O(:,i));
    Theta(:,i) = 0.2+0.3*O(:,i);
%     Gamma(:,i) = 0.4*(ones(N,1) - O(:,i));
%     Theta(:,i) = 0.2+0.3*O(:,i);
    PI(:,i+1) = PI(:,i) + diag(PS(:,i))*B*PI(:,i) - D*PI(:,i);
    PV(:,i+1) = PV(:,i) + D*PI(:,i) - diag(Gamma(:,i))*PV(:,i) + diag(Theta(:,i))*PS(:,i);
%     PI(:,i+1) = PI(:,i) + (eye(N)-diag(PI(:,i))-diag(PV(:,i)))*B*PI(:,i) - D*PI(:,i);
%     PV(:,i+1) = PV(:,i) + D*PI(:,i) - diag(Gamma(:,i))*PV(:,i) + diag(Theta(:,i))*(ones(N,1)-PV(:,i)-PI(:,i));
    PS(:,i+1) = PS(:,i) + diag(Gamma(:,i))*PV(:,i) - diag(PS(:,i))*B*PI(:,i) - diag(Theta(:,i))*PS(:,i);
    for j=1:N
        if PI(j,i+1) < 0
            PI(j,i+1) = 0;
        end
        if PI(j,i+1) > 1
            PI(j,i+1) = 1;
        end
        if PV(j,i+1) < 0
            PV(j,i+1) = 0;
        end
        if PV(j,i+1) > 1
            PV(j,i+1) = 1;
        end
    end
    PVstar(:,i) = D/(diag(Theta(:,i)) + diag(Gamma(:,i)))*PI(:,i) + diag(Theta(:,i))/(diag(Theta(:,i)) + diag(Gamma(:,i)))*(ones(N,1)-PI(:,i));
    PR(:,i) = PV(:,i) - PVstar(:,i);
    O(:,i+1) = p + (1-p)*(Phi*PI(:,i) + (eye(N)-Phi)*(W+diag(O(:,i))*(eye(N)-W))*O(:,i));
%     Eig(:,i) = eig(eye(N)+B-(diag(Theta(:,i))/(diag(Theta(:,i)) + diag(Gamma(:,i))))*B-D);
%     Eiga(:,i) = eig(eye(N)+B-diag(PV(:,i)+PI(:,i))*B-D);
%     Eigb(:,i) = eig(eye(N)+B-D);
end
q = q+1;
PIsteady(:,q) = PI(:,M);
end

figure();
set(groot, 'DefaultAxesFontSize', 16);
k = 0:0.01:p;
% set(gca, 'LineWidth', 2);
% plot(k,PI(1,:),'g',k,PI(2,:),'r',k,PI(3,:),'b');
% plot(k,PI(1,:),'g',k,PI(2,:),'r',k,PI(3,:),'y',k,PI(4,:),'m',k,PI(5,:),'b',k,PI(6,:),'c',k,PI(7,:),'r',k,PI(8,:),'y',k,PI(9,:),'m',k,PI(10,:),'b');
plot(k,PIsteady(2,:),'LineWidth', 2)
hold on
plot(k,PIsteady(13,:),'LineWidth', 2)
hold on
plot(k,PIsteady(19,:),'LineWidth', 2)
hold on
plot(k,PIsteady(21,:),'LineWidth', 2)
hold on
plot(k,PIsteady(28,:),'LineWidth', 2)
hold on
plot(k,sum(PIsteady)/31,'k:','LineWidth', 5)
hold off
set(gcf,'unit','centimeters','position',[3 5 30 10])
xlabel('$\tau$','Interpreter','latex','Fontsize',24)
ylabel('Proportion of infected states')
legend('$x_1^I$','$x_2^I$','$x_3^I$','$x_4^I$','$x_5^I$','$\bar{x}^I$','Interpreter','latex','FontSize',32,'Location','northeast','NumColumns',2);
exportgraphics(gcf, 'InfectedStatesSteady2.pdf', 'Resolution', 600)

==> Simulation/Control_Specific1.m <==
clear all;
M = 500;
N = 31;
Phi = 0.5*eye(N);
% W = rand(N,N);
W = readmatrix('SmallWorldData.xlsx');
Sa = sum(W');
for i=1:N
    W(i,:) = W(i,:)/Sa(i);
end
% D = diag(diag(rand(N,N)));
% D = 0.2*(0.1*eye(N) + 0.3*D);
D = 0.7*diag(readmatrix('RecoveryRate.xlsx'));
% B = sprand(N,N,0.2);
% B = 0.2*0.5*B;
B = 0.35*readmatrix('InfectionRate.xlsx');

q = 0;
for p = 0:0.01:0.3
PS = zeros(N,M);
PI = zeros(N,M);
PV = zeros(N,M);
PVstar = zeros(N,M);
PR = zeros(N,M);
O = zeros(N,M);
Gamma = zeros(N,M);
Theta = zeros(N,M);
PS(:,1) = 0.1 + 0.3*rand(N,1);
PI(:,1) = 0.1 + 0.5*rand(N,1);
PV(:,1) = 1 - PS(:,1) - PI(:,1);
% PV(:,1) = 0.1 + 0.4*rand(N,1);
O(:,1) = rand(N,1);

Eig = zeros(N,M);
Eiga = zeros(N,M);
Eigb = zeros(N,M);

for i=1:M-1
    Gamma(:,i) = 0.4*(ones(N,1) - O(:,i));
    Theta(:,i) = 0.2+0.3*O(:,i);
    
    for m = 1:N
        if m == 1 || m == 17 || m == 7 || m == 12 || m == 24 || m == 22 || m == 28 || m == 23 || m == 29 || m == 21
            Gamma(m,i) = (0.4-p)*(1 - O(m,i));
            Theta(m,i) = 0.2 + p + (0.3-p)*O(m,i);
        end
    end
    
%     Gamma(1,i) = (0.4-p)*(1 - O(1,i));
%     Theta(1,i) = 0.2 + p + (0.3-p)*O(1,i);
%     Gamma(17,i) = (0.4-p)*(1 - O(17,i));
%     Theta(17,i) = 0.2 + p + (0.3-p)*O(17,i);
%     Gamma(22,i) = (0.4-p)*(1 - O(22,i));
%     Theta(22,i) = 0.2 + p + (0.3-p)*O(22,i);
%     Gamma(28,i) = (0.4-p)*(1 - O(28,i));
%     Theta(28,i) = 0.2 + p + (0.3-p)*O(28,i);
    
    PI(:,i+1) = PI(:,i) + diag(PS(:,i))*B*PI(:,i) - D*PI(:,i);
    PV(:,i+1) = PV(:,i) + D*PI(:,i) - diag(Gamma(:,i))*PV(:,i) + diag(Theta(:,i))*PS(:,i);
%     PI(:,i+1) = PI(:,i) + (eye(N)-diag(PI(:,i))-diag(PV(:,i)))*B*PI(:,i) - D*PI(:,i);
%     PV(:,i+1) = PV(:,i) + D*PI(:,i) - diag(Gamma(:,i))*PV(:,i) + diag(Theta(:,i))*(ones(N,1)-PV(:,i)-PI(:,i));
    PS(:,i+1) = PS(:,i) + diag(Gamma(:,i))*PV(:,i) - diag(PS(:,i))*B*PI(:,i) - diag(Theta(:,i))*PS(:,i);
    for j=1:N
        if PI(j,i+1) < 0
            PI(j,i+1) = 0;
        end
        if PI(j,i+1) > 1
            PI(j,i+1) = 1;
        end
        if PV(j,i+1) < 0
            PV(j,i+1) = 0;
        end
        if PV(j,i+1) > 1
            PV(j,i+1) = 1;
        end
    end
    PVstar(:,i) = D/(diag(Theta(:,i)) + diag(Gamma(:,i)))*PI(:,i) + diag(Theta(:,i))/(diag(Theta(:,i)) + diag(Gamma(:,i)))*(ones(N,1)-PI(:,i));
    PR(:,i) = PV(:,i) - PVstar(:,i);
    O(:,i+1) = Phi*PI(:,i) + (eye(N)-Phi)*(W+diag(O(:,i))*(eye(N)-W))*O(:,i);
    Eig(:,i) = eig(eye(N)+B-(diag(Theta(:,i))/(diag(Theta(:,i)) + diag(Gamma(:,i))))*B-D);
    Eiga(:,i) = eig(eye(N)+B-diag(PV(:,i)+PI(:,i))*B-D);
    Eigb(:,i) = eig(eye(N)+B-D);
end
q = q+1;
PIsteady(:,q) = PI(:,M);
end

figure();
set(groot, 'DefaultAxesFontSize', 16);
k = 0:0.01:p;
% set(gca, 'LineWidth', 2);
% plot(k,PI(1,:),'g',k,PI(2,:),'r',k,PI(3,:),'b');
% plot(k,PI(1,:),'g',k,PI(2,:),'r',k,PI(3,:),'y',k,PI(4,:),'m',k,PI(5,:),'b',k,PI(6,:),'c',k,PI(7,:),'r',k,PI(8,:),'y',k,PI(9,:),'m',k,PI(10,:),'b');
plot(k,PIsteady(2,:),'LineWidth', 2)
hold on
plot(k,PIsteady(13,:),'LineWidth', 2)
hold on
plot(k,PIsteady(19,:),'LineWidth', 2)
hold on
plot(k,PIsteady(21,:),'LineWidth', 2)
hold on
plot(k,PIsteady(28,:),'LineWidth', 2)
hold on
plot(k,sum(PIsteady)/31,'k:','LineWidth', 5)
hold off
set(gcf,'unit','centimeters','position',[3 5 30 10])
xlabel('$\epsilon$','Interpreter','latex','Fontsize',24)
ylabel('Proportion of infected states')
legend('$x_1^I$','$x_2^I$','$x_3^I$','$x_4^I$','$x_5^I$','$\bar{x}^I$','Interpreter','latex','FontSize',32,'Location','northeast','NumColumns',2);
exportgraphics(gcf, 'InfectedStatesSteadySpecific1.pdf', 'Resolution', 600)

% figure();
% k = 1:M;
% plot(k,PV(3,:),'LineWidth', 2)
% hold on
% plot(k,PV(7,:),'LineWidth', 2)
% hold on
% plot(k,PV(12,:),'LineWidth', 2)
% hold on
% plot(k,PV(21,:),'LineWidth', 2)
% hold on
% plot(k,PV(28,:),'LineWidth', 2)
% hold on
% plot(k,sum(PV)/31,'k:','LineWidth', 5)
% hold off
% set(gcf,'unit','centimeters','position',[3 5 30 10])
% xlabel('Time steps')
% ylabel('Proportion of vigilant states')
% legend('$x_1^V$','$x_2^V$','$x_3^V$','$x_4^V$','$x_5^V$','$\bar{x}^V$','Interpreter','latex','FontSize',32,'Location','northeast','NumColumns',2);
% exportgraphics(gcf, 'VigilantStates.pdf', 'Resolution', 600)
% 
% figure();
% k = 1:M;
% plot(k,O(3,:),'LineWidth', 2)
% hold on
% plot(k,O(7,:),'LineWidth', 2)
% hold on
% plot(k,O(12,:),'LineWidth', 2)
% hold on
% plot(k,O(21,:),'LineWidth', 2)
% hold on
% plot(k,O(28,:),'LineWidth', 2)
% hold on
% plot(k,sum(O)/31,'k:','LineWidth', 5)
% hold off
% set(gcf,'unit','centimeters','position',[3 5 30 10])
% xlabel('Time steps')
% ylabel('Opinion states')
% legend('$o_1$','$o_2$','$o_3$','$o_4$','$o_5$','$\bar{o}$','Interpreter','latex','FontSize',32,'Location','northeast','NumColumns',2);
% exportgraphics(gcf, 'OpinionStates.pdf', 'Resolution', 600)


==> Simulation/Control_Specific2.m <==
clear all;
M = 1000;
N = 31;
Phi = 0.5*eye(N);
% W = rand(N,N);
W = readmatrix('SmallWorldData.xlsx');
Sa = sum(W');
for i=1:N
    W(i,:) = W(i,:)/Sa(i);
end
% D = diag(diag(rand(N,N)));
% D = 0.2*(0.1*eye(N) + 0.3*D);
D = 0.7*diag(readmatrix('RecoveryRate.xlsx'));
% B = sprand(N,N,0.2);
% B = 0.2*0.5*B;
B = 0.35*readmatrix('InfectionRate.xlsx');

q = 0;
for p = 0:0.01:0.4
PS = zeros(N,M);
PS = zeros(N,M);
PI = zeros(N,M);
PV = zeros(N,M);
PVstar = zeros(N,M);
PR = zeros(N,M);
O = zeros(N,M);
Gamma = zeros(N,M);
Theta = zeros(N,M);
PS(:,1) = 0.1 + 0.3*rand(N,1);
PI(:,1) = 0.1 + 0.5*rand(N,1);
PV(:,1) = 1 - PS(:,1) - PI(:,1);
% PV(:,1) = 0.1 + 0.4*rand(N,1);
O(:,1) = rand(N,1);

for m = 1:N
        if m == 1 || m == 17 || m == 7 || m == 12 || m == 24 || m == 22 || m == 28 || m == 23 || m == 29 || m == 21
            O(m,1) = p + (1-p)*rand(1,1);
        end
end

Eig = zeros(N,M);
Eiga = zeros(N,M);
Eigb = zeros(N,M);

for i=1:M-1
    Gamma(:,i) = 0.4*(ones(N,1) - O(:,i));
    Theta(:,i) = 0.2+0.3*O(:,i);
%     Gamma(:,i) = 0.4*(ones(N,1) - O(:,i));
%     Theta(:,i) = 0.2+0.3*O(:,i);
    PI(:,i+1) = PI(:,i) + diag(PS(:,i))*B*PI(:,i) - D*PI(:,i);
    PV(:,i+1) = PV(:,i) + D*PI(:,i) - diag(Gamma(:,i))*PV(:,i) + diag(Theta(:,i))*PS(:,i);
%     PI(:,i+1) = PI(:,i) + (eye(N)-diag(PI(:,i))-diag(PV(:,i)))*B*PI(:,i) - D*PI(:,i);
%     PV(:,i+1) = PV(:,i) + D*PI(:,i) - diag(Gamma(:,i))*PV(:,i) + diag(Theta(:,i))*(ones(N,1)-PV(:,i)-PI(:,i));
    PS(:,i+1) = PS(:,i) + diag(Gamma(:,i))*PV(:,i) - diag(PS(:,i))*B*PI(:,i) - diag(Theta(:,i))*PS(:,i);
    for j=1:N
        if PI(j,i+1) < 0
            PI(j,i+1) = 0;
        end
        if PI(j,i+1) > 1
            PI(j,i+1) = 1;
        end
        if PV(j,i+1) < 0
            PV(j,i+1) = 0;
        end
        if PV(j,i+1) > 1
            PV(j,i+1) = 1;
        end
    end
    PVstar(:,i) = D/(diag(Theta(:,i)) + diag(Gamma(:,i)))*PI(:,i) + diag(Theta(:,i))/(diag(Theta(:,i)) + diag(Gamma(:,i)))*(ones(N,1)-PI(:,i));
    PR(:,i) = PV(:,i) - PVstar(:,i);
    L = eye(N)-W;
    O(:,i+1) = Phi*PI(:,i) + (eye(N)-Phi)*(W+diag(O(:,i))*L)*O(:,i);
    
    for m = 1:N
        if m == 1 || m == 17 || m == 7 || m == 12 || m == 24 || m == 22 || m == 28 || m == 23 || m == 29 || m == 21
            O(m,i+1) = p + (1-p)*(0.5*PI(m,i) + 0.5*(W(m,:)+diag(O(m,i))*L(m,:))*O(:,i));
        end
    end
    
    Eig(:,i) = eig(eye(N)+B-(diag(Theta(:,i))/(diag(Theta(:,i)) + diag(Gamma(:,i))))*B-D);
    Eiga(:,i) = eig(eye(N)+B-diag(PV(:,i)+PI(:,i))*B-D);
    Eigb(:,i) = eig(eye(N)+B-D);
end
q = q+1;
PIsteady(:,q) = PI(:,M);
end

figure();
set(groot, 'DefaultAxesFontSize', 16);
k = 0:0.01:p;
% set(gca, 'LineWidth', 2);
% plot(k,PI(1,:),'g',k,PI(2,:),'r',k,PI(3,:),'b');
% plot(k,PI(1,:),'g',k,PI(2,:),'r',k,PI(3,:),'y',k,PI(4,:),'m',k,PI(5,:),'b',k,PI(6,:),'c',k,PI(7,:),'r',k,PI(8,:),'y',k,PI(9,:),'m',k,PI(10,:),'b');
plot(k,PIsteady(2,:),'LineWidth', 2)
hold on
plot(k,PIsteady(13,:),'LineWidth', 2)
hold on
plot(k,PIsteady(19,:),'LineWidth', 2)
hold on
plot(k,PIsteady(21,:),'LineWidth', 2)
hold on
plot(k,PIsteady(28,:),'LineWidth', 2)
hold on
plot(k,sum(PIsteady)/31,'k:','LineWidth', 5)
hold off
set(gcf,'unit','centimeters','position',[3 5 30 10])
xlabel('$\tau$','Interpreter','latex','Fontsize',24)
ylabel('Proportion of infected states')
legend('$x_1^I$','$x_2^I$','$x_3^I$','$x_4^I$','$x_5^I$','$\bar{x}^I$','Interpreter','latex','FontSize',32,'Location','northeast','NumColumns',2);
exportgraphics(gcf, 'InfectedStatesSteadySpecific2.pdf', 'Resolution', 600)

==> Simulation/EndemicStability.m <==
clear all;
n = 31;
N = 10000;
xIstar = [0.000546438480332835;0.000189624304097214;3.09145945144436e-06;5.08166533725794e-06;1.12812914654778e-06;3.73891350092476e-06;5.96794581859780e-06;2.33672036322869e-06;3.09636619650117e-05;0.00203668973286994;7.37021519671252e-06;2.86805833009368e-06;0.000576534118091946;2.34431958385160e-06;2.94225250479828e-06;0.000392975091184957;3.35724696258378e-06;5.67844594388852e-07;0.000745961282127504;0.000682259672288633;0.00792816122851949;0.0970944282166251;0.0331218550442730;5.32677508507436e-05;0.000386052279245425;0.000694297848067176;6.55674251154634e-05;0.0404071653962754;0.00390554764121903;1.61421160912111e-05;3.64397078035849e-06];
xVstar = [0.335884940492033;0.335129812590826;0.334813970495861;0.334163806567204;0.334318407078056;0.334652758538613;0.334163032501198;0.334158346252170;0.334256602691323;0.334785801005873;0.335047340821578;0.335040660030888;0.334786892527541;0.334836080213134;0.335483467292354;0.335452147861934;0.334552192302732;0.334996359431907;0.335004619184503;0.335530512513918;0.338807038671335;0.349663051990222;0.341141491663530;0.335862180833531;0.336049713918665;0.335831246261626;0.336082970720997;0.343726056247659;0.337226858191754;0.334580720441666;0.335936403135165];
ostar = [0.00375447514628223;0.00295315960083507;0.00263030726731206;0.00147959627227168;0.00175673847996583;0.00234991286881659;0.00147855882695278;0.00147112222048321;0.00164103569745825;0.00251911902689895;0.00304915081209352;0.00303853272282408;0.00239149219042262;0.00267740383247458;0.00384555711251506;0.00371196825348583;0.00217096581493243;0.00297635521651910;0.00283464553242624;0.00359623549890279;0.00967895566910307;0.0561077915780014;0.0189857198468725;0.00448830188204042;0.00464860171504687;0.00429669808434595;0.00489319698317859;0.0268431720802966;0.00707993520284930;0.00221970594553748;0.00465017987153255];
% xIstar = 0.5*ones(n,1);
D = 0.7*diag(readmatrix('RecoveryRate.xlsx'));
B = 0.25*readmatrix('InfectionRate.xlsx');
xS = (ones(n,1)-xIstar-xVstar)*ones(1,N)+0*(rand(n, N)-0.5*ones(n,N));
O = abs(ostar*ones(1,N) + 0*(rand(n, N)-0.5*ones(n,N)));
H = diag(B*xIstar);
rho = zeros(1,N);

for i = 1:N
    F = [eye(n)-D-H+diag(xS(:,i))*B, -H; diag(0.2+0.3*O(:,i))-D, eye(n)-diag(0.2+0.3*O(:,i))-diag(0.4*(ones(n,1) - O(:,i)))];
    rho(1,i) = vrho(F'*F);
end

figure();
k = 1:N;
plot(k,rho(1,:))

==> Simulation/Figure.m <==
n = 46;
B = readmatrix('InfectedRate.xlsx');
W = readmatrix('SmallWorld.xlsx');

G=digraph(B);
% plot(G,'Layout','circle')
% axis tight equal
% plot(G,'Layout','force');
% plot(G,'Layout','force','WeightEffect','direct');

% 先仅节点无边绘制带引力图记录X,Y坐标用于之后绘图
A=zeros(n);
G=digraph(A);
H=plot(G,'Layout','force','UseGravity',true);
X=H.XData;Y=H.YData;delete(H)
% 分割，并将孤立点归为一类
% 仅仅是示例，要有更好的分类算法或者早就分好类建议直接用
G=digraph(B);
bins=conncomp(G);
newBins=bins;
tb=tabulate(bins);
[~,ind]=sort(tb(:,2),'descend');
nV=tb(ind,1);
nS=tb(ind,2);
for i=1:length(ind)
    if nS(i)>1
        newBins(bins==nV(i))=i;
    else
        newBins(bins==nV(i))=0;
    end
end
newBins=newBins+1;
% 绘图
G=digraph(B);
H=plot(G,'XData',X,'YData',Y,'NodeColor','k','EdgeAlpha',0.1);
axis tight equal
% % 属性修饰
% h.NodeCData=newBins;
% h.EdgeCData=newBins(G.Edges.EndNodes(:,1));
% h.EdgeAlpha=.4;
% h.LineWidth=1;
% h.MarkerSize=9;
% CM=[0.4000    0.7608    0.6471
%     0.9882    0.5529    0.3843
%     0.5529    0.6275    0.7961
%     0.9059    0.5412    0.7647
%     0.6510    0.8471    0.3294
%     1.0000    0.8510    0.1843
%     0.8980    0.7686    0.5804
%     0.7020    0.7020    0.7020];
% CM=[CM;CM.*.6];
% CM=[.8,.8,.8;CM];
% colormap(CM(1:max(newBins),:))
% set(gca,'XTick',[],'YTick',[])
% 
% % h.EdgeCData=T.Edges.EndNodes(:,1);
% % h.NodeCData=1:n;
% % CM=[0.4000    0.7608    0.6471
% %     0.9882    0.5529    0.3843
% %     0.5529    0.6275    0.7961
% %     0.9059    0.5412    0.7647
% %     0.6510    0.8471    0.3294
% %     1.0000    0.8510    0.1843
% %     0.8980    0.7686    0.5804
% %     0.7020    0.7020    0.7020];
% % colormap(CM)


% H=plot(G,'NodeColor','k','EdgeAlpha',0.1,'Layout','force');
% axis tight equal
% H.EdgeColor=[0,0,0];
% deg=indegree(G);
% H.MarkerSize=2*sqrt(deg-min(deg)+5);
% H.NodeCData=deg;
% colormap(parula(32))
% CM=[0.4000    0.7608    0.6471
%     0.9882    0.5529    0.3843
%     0.5529    0.6275    0.7961
%     0.9059    0.5412    0.7647
%     0.6510    0.8471    0.3294
%     1.0000    0.8510    0.1843
%     0.8980    0.7686    0.5804
%     0.7020    0.7020    0.7020];
% colormap(CM)
% exportgraphics(gcf, 'PhysicalNetwork.pdf', 'Resolution', 600)

% G=digraph(B);
% H=plot(G,'NodeColor','k','EdgeAlpha',0.1,'Layout','subspace3','Dimension',13);
% axis tight equal
% H.EdgeColor=[0,0,0];
% deg=indegree(G);
% H.MarkerSize=2*sqrt(deg-min(deg)+5);
% H.NodeCData=deg;
% colormap(spring)

==> Simulation/SIS.m <==
Eig = zeros(N,M);
Eiga = zeros(N,M);
Eigb = zeros(N,M);

for i=1:M-1
    Gamma(:,i) = 1;
    Theta(:,i) = 0;
    PI(:,i+1) = PI(:,i) + diag(PS(:,i))*B*PI(:,i) - D*PI(:,i);
    PV(:,i+1) = PV(:,i) + D*PI(:,i) - diag(Gamma(:,i))*PV(:,i) + diag(Theta(:,i))*PS(:,i);
%     PI(:,i+1) = PI(:,i) + (eye(N)-diag(PI(:,i))-diag(PV(:,i)))*B*PI(:,i) - D*PI(:,i);
%     PV(:,i+1) = PV(:,i) + D*PI(:,i) - diag(Gamma(:,i))*PV(:,i) + diag(Theta(:,i))*(ones(N,1)-PV(:,i)-PI(:,i));
    PS(:,i+1) = PS(:,i) + diag(Gamma(:,i))*PV(:,i) - diag(PS(:,i))*B*PI(:,i) - diag(Theta(:,i))*PS(:,i);
    for j=1:N
        if PI(j,i+1) < 0
            PI(j,i+1) = 0;
        end
        if PI(j,i+1) > 1
            PI(j,i+1) = 1;
        end
        if PV(j,i+1) < 0
            PV(j,i+1) = 0;
        end
        if PV(j,i+1) > 1
            PV(j,i+1) = 1;
        end
    end
    PVstar(:,i) = D/(diag(Theta(:,i)) + diag(Gamma(:,i)))*PI(:,i) + diag(Theta(:,i))/(diag(Theta(:,i)) + diag(Gamma(:,i)))*(ones(N,1)-PI(:,i));
    PR(:,i) = PV(:,i) - PVstar(:,i);
    O(:,i+1) = Phi*PI(:,i) + (eye(N)-Phi)*(W+diag(O(:,i))*(eye(N)-W))*O(:,i);
    Eig(:,i) = eig(eye(N)+B-(diag(Theta(:,i))/(diag(Theta(:,i)) + diag(Gamma(:,i))))*B-D);
    Eiga(:,i) = eig(eye(N)+B-diag(PV(:,i)+PI(:,i))*B-D);
    Eigb(:,i) = eig(eye(N)+B-D);
end

figure();
k = 1:M;
% set(gca, 'LineWidth', 2);
% plot(k,PI(1,:),'g',k,PI(2,:),'r',k,PI(3,:),'b');
% plot(k,PI(1,:),'g',k,PI(2,:),'r',k,PI(3,:),'y',k,PI(4,:),'m',k,PI(5,:),'b',k,PI(6,:),'c',k,PI(7,:),'r',k,PI(8,:),'y',k,PI(9,:),'m',k,PI(10,:),'b');
plot(k,PI(1,:),'LineWidth', 2)
hold on
plot(k,PI(7,:),'LineWidth', 2)
hold on
plot(k,PI(13,:),'LineWidth', 2)
hold on
plot(k,PI(21,:),'LineWidth', 2)
hold on
plot(k,PI(29,:),'LineWidth', 2)
hold on
plot(k,sum(PI)/31,'k:','LineWidth', 5)
hold off
set(gcf,'unit','centimeters','position',[3 5 30 10])
xlabel('Time steps')
ylabel('Proportion of infected states')
legend('$x_1^I$','$x_2^I$','$x_3^I$','$x_4^I$','$x_5^I$','$\bar{x}^I$','Interpreter','latex','FontSize',32,'Location','northeast','NumColumns',2);
exportgraphics(gcf, 'InfectedStates.pdf', 'Resolution', 600)


==> Simulation/SmallWorld.m <==
h=WattsStrogatz(46,10,0);
plot(h,'NodeColor','k','Layout','circle');
axis tight equal

h2=WattsStrogatz(46,10,0.5);
H=plot(h2,'NodeColor','k','EdgeAlpha',0.1);
axis tight equal
H.EdgeColor=[0,0,0];
deg=degree(h2);
H.MarkerSize=2*sqrt(deg-min(deg)+0.2);
H.NodeCData=deg;
colormap(winter)

==> Simulation/Untitled2.m <==
clear all;
n = 31;
xS = [0.612181755238404;0.622198067977174;0.632599803288977;0.601362510351272;0.597818083453921;0.596953204315304;0.606170273930431;0.544384343995073;0.491038400359385;0.420870733350821;0.621593422601069;0.576539082984736;0.591646388276603;0.622156190917653;0.546085786772961;0.533450554642325;0.630664152066147;0.609396275608574;0.528825104003800;0.609500114210521;0.413720821884855;0.273132048922552;0.320828026988550;0.628728903076068;0.617956403822651;0.546423591294791;0.562499670415471;0.313086607502123;0.403218944656273;0.506321761268145;0.618274875611327];
O = [0.0479962558104356;0.0463905726527395;0.0455587024779336;0.0487790194514111;0.0517430602930705;0.0530901302161892;0.0432423069761992;0.0691318182848861;0.0905644931139660;0.125967558324979;0.0477627891723714;0.0694509566344359;0.0558269320030498;0.0476579280231721;0.0817948093503843;0.0826722655688162;0.0454082425467792;0.0500882367533387;0.0825605269833795;0.0501803594325017;0.144352788861645;0.231663545802491;0.190402538620457;0.0499245619563427;0.0530433014606783;0.0795966995290756;0.0774436087530006;0.201584640917482;0.151365469124532;0.0900224024828750;0.0541310290045844];
xIstar = [0.0156315658914140;0.0110946406256754;0.00504710312270314;0.0324831428941697;0.0351379432507695;0.0353363809501319;0.0293428869172761;0.0771147215373512;0.121599947276321;0.183352881406617;0.0146353900318042;0.0459698265696859;0.0378350302297885;0.0149096656036291;0.0691737905031369;0.0816532877930465;0.00838493311076126;0.0253088223708839;0.0859396388916584;0.0234813026829928;0.182236634916054;0.343217255813750;0.287079191485753;0.00798256155523620;0.0151458884402442;0.0690843363109964;0.0549868236216143;0.296704465684226;0.196527643318896;0.105729903639057;0.0146059992733250];
D = 0.7*diag(readmatrix('RecoveryRate.xlsx'));
B = 0.5*readmatrix('InfectionRate.xlsx');
H = diag(B*xIstar);

F = [eye(n)-D-H+diag(xS)*B, -H; diag(0.2+0.3*O)-D, eye(n)-diag(0.2+0.3*O)-diag(0.4*(ones(n,1) - O))];


==> Simulation/WattsStrogatz.m <==
% Copyright 2015 The MathWorks, Inc.

function h = WattsStrogatz(N,K,beta)
% H = WattsStrogatz(N,K,beta) returns a Watts-Strogatz model graph with N
% nodes, N*K edges, mean node degree 2*K, and rewiring probability beta.
%
% beta = 0 is a ring lattice, and beta = 1 is a random graph.

% Connect each node to its K next and previous neighbors. This constructs
% indices for a ring lattice.
s = repelem((1:N)',1,K);
t = s + repmat(1:K,N,1);
t = mod(t-1,N)+1;

% Rewire the target node of each edge with probability beta
for source=1:N    
    switchEdge = rand(K, 1) < beta;
    
    newTargets = rand(N, 1);
    newTargets(source) = 0;
    newTargets(s(t==source)) = 0;
    newTargets(t(source, ~switchEdge)) = 0;
    
    [~, ind] = sort(newTargets, 'descend');
    t(source, switchEdge) = ind(1:nnz(switchEdge));
end

h = graph(s,t);
end

==> Simulation/endemic.m <==
clear all;
q = 2;
M = 51;
N = 31;

PS = zeros(N,M*q);
PI = zeros(N,M*q);
PV = zeros(N,M*q);
PVstar = zeros(N,M*q);
PR = zeros(N,M*q);
O = zeros(N,M*q);
Gamma = zeros(N,M*q);
Theta = zeros(N,M*q);

Eig = zeros(N,M*q);
Eiga = zeros(N,M*q);
Eigb = zeros(N,M*q);

Phi = 0.5*eye(N);
% W = rand(N,N);
W = readmatrix('SmallWorldData.xlsx');
Sa = sum(W');
for i=1:N
    W(i,:) = W(i,:)/Sa(i);
end
% D = diag(diag(rand(N,N)));
% D = 0.2*(0.1*eye(N) + 0.3*D);
D = 0.7*diag(readmatrix('RecoveryRate.xlsx'));
% B = sprand(N,N,0.2);
% B = 0.2*0.5*B;
B = 0.5*readmatrix('InfectionRate.xlsx');

for p = 0:q
PS(:,1+M*p) = 0.1 + 0.3*rand(N,1);
PI(:,1+M*p) = 0.1 + 0.5*rand(N,1);
PV(:,1+M*p) = 1 - PS(:,1+M*p) - PI(:,1+M*p);
% PV(:,1) = 0.1 + 0.4*rand(N,1);
O(:,1+M*p) = 0.8*rand(N,1);

for i=1:M-1
    Gamma(:,i+M*p) = 0.4*(ones(N,1) - O(:,i+M*p));
    Theta(:,i+M*p) = 0.2+0.3*O(:,i+M*p);
%     Gamma(:,i+M*p) = 0.4*(ones(N,1) - O(:,i+M*p));
%     Theta(:,i+M*p) = 0.2+0.3*O(:,i+M*p);
    PI(:,i+1+M*p) = PI(:,i+M*p) + diag(PS(:,i+M*p))*B*PI(:,i+M*p) - D*PI(:,i+M*p);
    PV(:,i+1+M*p) = PV(:,i+M*p) + D*PI(:,i+M*p) - diag(Gamma(:,i+M*p))*PV(:,i+M*p) + diag(Theta(:,i+M*p))*PS(:,i+M*p);
%     PI(:,i+1+M*p) = PI(:,i+M*p) + (eye(N)-diag(PI(:,i+M*p))-diag(PV(:,i+M*p)))*B*PI(:,i+M*p) - D*PI(:,i+M*p);
%     PV(:,i+1+M*p) = PV(:,i+M*p) + D*PI(:,i+M*p) - diag(Gamma(:,i+M*p))*PV(:,i+M*p) + diag(Theta(:,i+M*p))*(ones(N,1)-PV(:,i+M*p)-PI(:,i+M*p));
    PS(:,i+1+M*p) = PS(:,i+M*p) + diag(Gamma(:,i+M*p))*PV(:,i+M*p) - diag(PS(:,i+M*p))*B*PI(:,i+M*p) - diag(Theta(:,i+M*p))*PS(:,i+M*p);
    for j=1:N
        if PI(j,i+1+M*p) < 0
            PI(j,i+1+M*p) = 0;
        end
        if PI(j,i+1+M*p) > 1
            PI(j,i+1+M*p) = 1;
        end
        if PV(j,i+1+M*p) < 0
            PV(j,i+1+M*p) = 0;
        end
        if PV(j,i+1+M*p) > 1
            PV(j,i+1+M*p) = 1;
        end
    end
    PVstar(:,i+M*p) = D/(diag(Theta(:,i+M*p)) + diag(Gamma(:,i+M*p)))*PI(:,i+M*p) + diag(Theta(:,i+M*p))/(diag(Theta(:,i+M*p)) + diag(Gamma(:,i+M*p)))*(ones(N,1)-PI(:,i+M*p));
    PR(:,i+M*p) = PV(:,i+M*p) - PVstar(:,i+M*p);
    O(:,i+1+M*p) = Phi*PI(:,i+M*p) + (eye(N)-Phi)*(W+diag(O(:,i+M*p))*(eye(N)-W))*O(:,i+M*p);
    Eig(:,i+M*p) = eig(eye(N)+B-(diag(Theta(:,i+M*p))/(diag(Theta(:,i+M*p)) + diag(Gamma(:,i+M*p))))*B-D);
    Eiga(:,i+M*p) = eig(eye(N)+B-diag(PV(:,i+M*p)+PI(:,i+M*p))*B-D);
    Eigb(:,i+M*p) = eig(eye(N)+B-D);
end
end

figure();
k = 0:M-1;
% set(gca, 'LineWidth', 2);
% plot(k,PI(1,:),'g',k,PI(2,:),'r',k,PI(3,:),'b');
% plot(k,PI(1,:),'g',k,PI(2,:),'r',k,PI(3,:),'y',k,PI(4,:),'m',k,PI(5,:),'b',k,PI(6,:),'c',k,PI(7,:),'r',k,PI(8,:),'y',k,PI(9,:),'m',k,PI(10,:),'b');
plot(k,PI(3,1:M),'r','LineWidth', 1.5)
hold on
plot(k,PI(7,1:M),'g','LineWidth', 1.5)
hold on
plot(k,PI(12,1:M),'b','LineWidth', 1.5)
hold on
plot(k,PI(21,1:M),'c','LineWidth', 1.5)
hold on
plot(k,PI(28,1:M),'m','LineWidth', 1.5)
hold on
plot(k,sum(PI(:,1:M))/31,'k:','LineWidth', 3)
hold on
plot(k,PI(3,M+1:2*M),'r','LineWidth', 1.5)
hold on
plot(k,PI(7,M+1:2*M),'g','LineWidth', 1.5)
hold on
plot(k,PI(12,M+1:2*M),'b','LineWidth', 1.5)
hold on
plot(k,PI(21,M+1:2*M),'c','LineWidth', 1.5)
hold on
plot(k,PI(28,M+1:2*M),'m','LineWidth', 1.5)
hold on
plot(k,sum(PI(:,M+1:2*M))/31,'k:','LineWidth', 3)
hold on
plot(k,PI(3,2*M+1:3*M),'r','LineWidth', 1.5)
hold on
plot(k,PI(7,2*M+1:3*M),'g','LineWidth', 1.5)
hold on
plot(k,PI(12,2*M+1:3*M),'b','LineWidth', 1.5)
hold on
plot(k,PI(21,2*M+1:3*M),'c','LineWidth', 1.5)
hold on
plot(k,PI(28,2*M+1:3*M),'m','LineWidth', 1.5)
hold on
plot(k,sum(PI(:,2*M+1:3*M))/31,'k:','LineWidth', 3)
hold off
set(gcf,'unit','centimeters','position',[3 5 30 10])
xlabel('Time steps')
ylabel('Proportion of infected states')
legend('$x_1^I$','$x_2^I$','$x_3^I$','$x_4^I$','$x_5^I$','$\bar{x}^I$','Interpreter','latex','FontSize',24,'Location','northeast','NumColumns',2);
exportgraphics(gcf, 'InfectedStates.pdf', 'Resolution', 600)

figure();
k = 0:M-1;
% set(gca, 'LineWidth', 2);
% plot(k,PV(1,:),'g',k,PV(2,:),'r',k,PV(3,:),'b');
% plot(k,PV(1,:),'g',k,PV(2,:),'r',k,PV(3,:),'y',k,PV(4,:),'m',k,PV(5,:),'b',k,PV(6,:),'c',k,PV(7,:),'r',k,PV(8,:),'y',k,PV(9,:),'m',k,PV(10,:),'b');
plot(k,PV(3,1:M),'r','LineWidth', 1.5)
hold on
plot(k,PV(7,1:M),'g','LineWidth', 1.5)
hold on
plot(k,PV(12,1:M),'b','LineWidth', 1.5)
hold on
plot(k,PV(21,1:M),'c','LineWidth', 1.5)
hold on
plot(k,PV(28,1:M),'m','LineWidth', 1.5)
hold on
plot(k,sum(PV(:,1:M))/31,'k:','LineWidth', 3)
hold on
plot(k,PV(3,M+1:2*M),'r','LineWidth', 1.5)
hold on
plot(k,PV(7,M+1:2*M),'g','LineWidth', 1.5)
hold on
plot(k,PV(12,M+1:2*M),'b','LineWidth', 1.5)
hold on
plot(k,PV(21,M+1:2*M),'c','LineWidth', 1.5)
hold on
plot(k,PV(28,M+1:2*M),'m','LineWidth', 1.5)
hold on
plot(k,sum(PV(:,M+1:2*M))/31,'k:','LineWidth', 3)
hold on
plot(k,PV(3,2*M+1:3*M),'r','LineWidth', 1.5)
hold on
plot(k,PV(7,2*M+1:3*M),'g','LineWidth', 1.5)
hold on
plot(k,PV(12,2*M+1:3*M),'b','LineWidth', 1.5)
hold on
plot(k,PV(21,2*M+1:3*M),'c','LineWidth', 1.5)
hold on
plot(k,PV(28,2*M+1:3*M),'m','LineWidth', 1.5)
hold on
plot(k,sum(PV(:,2*M+1:3*M))/31,'k:','LineWidth', 3)
hold off
set(gcf,'unit','centimeters','position',[3 5 30 10])
xlabel('Time steps')
ylabel('Proportion of infected states')
axis([0 50 0.3 0.7])
legend('$x_1^V$','$x_2^V$','$x_3^V$','$x_4^V$','$x_5^V$','$\bar{x}^V$','Interpreter','latex','FontSize',24,'Location','northeast','NumColumns',2);
exportgraphics(gcf, 'VigilantStates.pdf', 'Resolution', 600)

figure();
k = 0:M-1;
% set(gca, 'LineWidth', 2);
% plot(k,O(1,:),'g',k,O(2,:),'r',k,O(3,:),'b');
% plot(k,O(1,:),'g',k,O(2,:),'r',k,O(3,:),'y',k,O(4,:),'m',k,O(5,:),'b',k,O(6,:),'c',k,O(7,:),'r',k,O(8,:),'y',k,O(9,:),'m',k,O(10,:),'b');
plot(k,O(3,1:M),'r','LineWidth', 1.5)
hold on
plot(k,O(7,1:M),'g','LineWidth', 1.5)
hold on
plot(k,O(12,1:M),'b','LineWidth', 1.5)
hold on
plot(k,O(21,1:M),'c','LineWidth', 1.5)
hold on
plot(k,O(28,1:M),'m','LineWidth', 1.5)
hold on
plot(k,sum(O(:,1:M))/31,'k:','LineWidth', 3)
hold on
plot(k,O(3,M+1:2*M),'r','LineWidth', 1.5)
hold on
plot(k,O(7,M+1:2*M),'g','LineWidth', 1.5)
hold on
plot(k,O(12,M+1:2*M),'b','LineWidth', 1.5)
hold on
plot(k,O(21,M+1:2*M),'c','LineWidth', 1.5)
hold on
plot(k,O(28,M+1:2*M),'m','LineWidth', 1.5)
hold on
plot(k,sum(O(:,M+1:2*M))/31,'k:','LineWidth', 3)
hold on
plot(k,O(3,2*M+1:3*M),'r','LineWidth', 1.5)
hold on
plot(k,O(7,2*M+1:3*M),'g','LineWidth', 1.5)
hold on
plot(k,O(12,2*M+1:3*M),'b','LineWidth', 1.5)
hold on
plot(k,O(21,2*M+1:3*M),'c','LineWidth', 1.5)
hold on
plot(k,O(28,2*M+1:3*M),'m','LineWidth', 1.5)
hold on
plot(k,sum(O(:,2*M+1:3*M))/31,'k:','LineWidth', 3)
hold off
set(gcf,'unit','centimeters','position',[3 5 30 10])
xlabel('Time steps')
ylabel('Proportion of infected states')
axis([0 50 0 0.7])
legend('$o_1$','$o_2$','$o_3$','$o_4$','$o_5$','$\bar{o}$','Interpreter','latex','FontSize',24,'Location','northeast','NumColumns',2);
exportgraphics(gcf, 'OpinionStates.pdf', 'Resolution', 600)



==> Simulation/main.m <==
clear all;
M = 101;
N = 31;
Phi = 0.5*eye(N);
% W = rand(N,N);
W = readmatrix('SmallWorldData.xlsx');
Sa = sum(W');
for i=1:N
    W(i,:) = W(i,:)/Sa(i);
end
% D = diag(diag(rand(N,N)));
% D = 0.2*(0.1*eye(N) + 0.3*D);
D = 0.7*diag(readmatrix('RecoveryRate.xlsx'));
% B = sprand(N,N,0.2);
% B = 0.2*0.5*B;
B = 0.25*readmatrix('InfectionRate.xlsx');
PS = zeros(N,M);
PI = zeros(N,M);
PV = zeros(N,M);
PVstar = zeros(N,M);
PR = zeros(N,M);
O = zeros(N,M);
Gamma = zeros(N,M);
Theta = zeros(N,M);
PS(:,1) = 0.1 + 0.3*rand(N,1);
PI(:,1) = 0.1 + 0.5*rand(N,1);
PV(:,1) = 1 - PS(:,1) - PI(:,1);
% PV(:,1) = 0.1 + 0.4*rand(N,1);
O(:,1) = rand(N,1);

Eig = zeros(N,M);
Eiga = zeros(N,M);
Eigb = zeros(N,M);

for i=1:M-1
    Gamma(:,i) = 0.4*(ones(N,1) - O(:,i));
    Theta(:,i) = 0.2+0.3*O(:,i);
%     Gamma(:,i) = 0.4*(ones(N,1) - O(:,i));
%     Theta(:,i) = 0.2+0.3*O(:,i);
    PI(:,i+1) = PI(:,i) + diag(PS(:,i))*B*PI(:,i) - D*PI(:,i);
    PV(:,i+1) = PV(:,i) + D*PI(:,i) - diag(Gamma(:,i))*PV(:,i) + diag(Theta(:,i))*PS(:,i);
%     PI(:,i+1) = PI(:,i) + (eye(N)-diag(PI(:,i))-diag(PV(:,i)))*B*PI(:,i) - D*PI(:,i);
%     PV(:,i+1) = PV(:,i) + D*PI(:,i) - diag(Gamma(:,i))*PV(:,i) + diag(Theta(:,i))*(ones(N,1)-PV(:,i)-PI(:,i));
    PS(:,i+1) = PS(:,i) + diag(Gamma(:,i))*PV(:,i) - diag(PS(:,i))*B*PI(:,i) - diag(Theta(:,i))*PS(:,i);
    for j=1:N
        if PI(j,i+1) < 0
            PI(j,i+1) = 0;
        end
        if PI(j,i+1) > 1
            PI(j,i+1) = 1;
        end
        if PV(j,i+1) < 0
            PV(j,i+1) = 0;
        end
        if PV(j,i+1) > 1
            PV(j,i+1) = 1;
        end
    end
    PVstar(:,i) = D/(diag(Theta(:,i)) + diag(Gamma(:,i)))*PI(:,i) + diag(Theta(:,i))/(diag(Theta(:,i)) + diag(Gamma(:,i)))*(ones(N,1)-PI(:,i));
    PR(:,i) = PV(:,i) - PVstar(:,i);
    O(:,i+1) = Phi*PI(:,i) + (eye(N)-Phi)*(W+diag(O(:,i))*(eye(N)-W))*O(:,i);
    Eig(:,i) = eig(eye(N)+B-(diag(Theta(:,i))/(diag(Theta(:,i)) + diag(Gamma(:,i))))*B-D);
    Eiga(:,i) = eig(eye(N)+B-diag(PV(:,i)+PI(:,i))*B-D);
    Eigb(:,i) = eig(eye(N)+B-D);
end

figure();
k = 0:M-1;
% set(gca, 'LineWidth', 2);
% plot(k,PI(1,:),'g',k,PI(2,:),'r',k,PI(3,:),'b');
% plot(k,PI(1,:),'g',k,PI(2,:),'r',k,PI(3,:),'y',k,PI(4,:),'m',k,PI(5,:),'b',k,PI(6,:),'c',k,PI(7,:),'r',k,PI(8,:),'y',k,PI(9,:),'m',k,PI(10,:),'b');
plot(k,PI(3,:),'LineWidth', 2)
hold on
plot(k,PI(7,:),'LineWidth', 2)
hold on
plot(k,PI(12,:),'LineWidth', 2)
hold on
plot(k,PI(21,:),'LineWidth', 2)
hold on
plot(k,PI(28,:),'LineWidth', 2)
hold on
plot(k,sum(PI)/31,'k:','LineWidth', 5)
hold off
set(gcf,'unit','centimeters','position',[3 5 30 10])
xlabel('Time steps')
ylabel('Proportion of infected states')
legend('$x_1^I$','$x_2^I$','$x_3^I$','$x_4^I$','$x_5^I$','$\bar{x}^I$','Interpreter','latex','FontSize',32,'Location','northeast','NumColumns',2);
exportgraphics(gcf, 'InfectedStates.pdf', 'Resolution', 600)

figure();
k = 0:M-1;
plot(k,PV(3,:),'LineWidth', 2)
hold on
plot(k,PV(7,:),'LineWidth', 2)
hold on
plot(k,PV(12,:),'LineWidth', 2)
hold on
plot(k,PV(21,:),'LineWidth', 2)
hold on
plot(k,PV(28,:),'LineWidth', 2)
hold on
plot(k,sum(PV)/31,'k:','LineWidth', 5)
hold off
set(gcf,'unit','centimeters','position',[3 5 30 10])
xlabel('Time steps')
ylabel('Proportion of vigilant states')
legend('$x_1^V$','$x_2^V$','$x_3^V$','$x_4^V$','$x_5^V$','$\bar{x}^V$','Interpreter','latex','FontSize',32,'Location','northeast','NumColumns',2);
exportgraphics(gcf, 'VigilantStates.pdf', 'Resolution', 600)

figure();
k = 0:M-1;
plot(k,O(3,:),'LineWidth', 2)
hold on
plot(k,O(7,:),'LineWidth', 2)
hold on
plot(k,O(12,:),'LineWidth', 2)
hold on
plot(k,O(21,:),'LineWidth', 2)
hold on
plot(k,O(28,:),'LineWidth', 2)
hold on
plot(k,sum(O)/31,'k:','LineWidth', 5)
hold off
set(gcf,'unit','centimeters','position',[3 5 30 10])
xlabel('Time steps')
ylabel('Opinion states')
legend('$o_1$','$o_2$','$o_3$','$o_4$','$o_5$','$\bar{o}$','Interpreter','latex','FontSize',32,'Location','northeast','NumColumns',2);
exportgraphics(gcf, 'OpinionStates.pdf', 'Resolution', 600)




==> Simulation/smallWorldNetwork.m <==
%smallWorldNetwork.m
%simulate a small-world network
%run in MATLAB2018b

clear;

N = 31; %the number of node
P = 0.3; %the probability of rewriting

%% plot circular
position = zeros(N,2);
for m=1:N
   position(m,1)=cos(m/N*2*pi);
   position(m,2)=sin(m/N*2*pi);
end

% plot(position(:,1),position(:,2),'k.');
% axis square off
% hold on

%% initial network
A = zeros(N,N) + diag(ones(N-1,1),1) + diag(ones(N-2,1),2);

A(1,end) = 1; A(1,end-1) = 1;
A(2,end) = 1;

%% rewrite
B = A;
for i = 1:N
    for j = i+1:N
        if A(i,j) == 1 && rand() <= P
            B(i,j) = 0; %shift one end of link to a randomly selected node
            if rand() <= 0.5
                r = i;
            else
                r = j;
            end
            z = randperm(N,1);
            while z == r || B(min(z,r),max(z,r)) == 1
                z = randperm(N,1);
            end
            B(min(z,r),max(z,r)) = 1;
        end
    end
end

C = B;
C(B+A == 2) = 0;
gplot(B-C,position); %initial except rewriting
hold on
gplot(C,position,'r'); %the part of rewriting
axis square off

==> Simulation/test.m <==
PS = zeros(N,M);
PI = zeros(N,M);
PV = zeros(N,M);
PVstar = zeros(N,M);
PR = zeros(N,M);
O = zeros(N,M);
Gamma = zeros(N,M);
Theta = zeros(N,M);
PS(:,1) = 0.1 + 0.15*rand(N,1);
PI(:,1) = 0.1 + 0.65*rand(N,1);
PV(:,1) = 1 - PS(:,1) - PI(:,1);
% PV(:,1) = 0.1 + 0.4*rand(N,1);
O(:,1) = rand(N,1);

Eig = zeros(N,M);
Eiga = zeros(N,M);
Eigb = zeros(N,M);

for i=1:M-1
    Gamma(:,i) = 0.4*(ones(N,1) - O(:,i));
    Theta(:,i) = 0.6+0.4*O(:,i);
    PI(:,i+1) = PI(:,i) + diag(PS(:,i))*B*PI(:,i) - D*PI(:,i);
    PV(:,i+1) = PV(:,i) + D*PI(:,i) - diag(Gamma(:,i))*PV(:,i) + diag(Theta(:,i))*PS(:,i);
%     PI(:,i+1) = PI(:,i) + (eye(N)-diag(PI(:,i))-diag(PV(:,i)))*B*PI(:,i) - D*PI(:,i);
%     PV(:,i+1) = PV(:,i) + D*PI(:,i) - diag(Gamma(:,i))*PV(:,i) + diag(Theta(:,i))*(ones(N,1)-PV(:,i)-PI(:,i));
    PS(:,i+1) = PS(:,i) + diag(Gamma(:,i))*PV(:,i) - diag(PS(:,i))*B*PI(:,i) - diag(Theta(:,i))*PS(:,i);
    for j=1:N
        if PI(j,i+1) < 0
            PI(j,i+1) = 0;
        end
        if PI(j,i+1) > 1
            PI(j,i+1) = 1;
        end
        if PV(j,i+1) < 0
            PV(j,i+1) = 0;
        end
        if PV(j,i+1) > 1
            PV(j,i+1) = 1;
        end
    end
    PVstar(:,i) = D/(diag(Theta(:,i)) + diag(Gamma(:,i)))*PI(:,i) + diag(Theta(:,i))/(diag(Theta(:,i)) + diag(Gamma(:,i)))*(ones(N,1)-PI(:,i));
    PR(:,i) = PV(:,i) - PVstar(:,i);
    O(:,i+1) = Phi*PI(:,i) + (eye(N)-Phi)*(W+diag(O(:,i))*(eye(N)-W))*O(:,i);
    Eig(:,i) = eig(eye(N)+B-(diag(Theta(:,i))/(diag(Theta(:,i)) + diag(Gamma(:,i))))*B-D);
    Eiga(:,i) = eig(eye(N)+B-diag(PV(:,i)+PI(:,i))*B-D);
    Eigb(:,i) = eig(eye(N)+B-D);
end

% figure(1);
% k = 1:M;
% % plot(k,PI(1,:),'g',k,PI(2,:),'r',k,PI(3,:),'b');
% plot(k,PI(1,:),'g','LineWidth',2,k,PI(2,:),'r','LineWidth',2,k,PI(3,:),'y','LineWidth',2,k,PI(4,:),'m','LineWidth',2,k,PI(5,:),'b','LineWidth',2,k,PI(6,:),'c','LineWidth',2,k,PI(7,:),'r','LineWidth',2,k,PI(8,:),'y','LineWidth',2,k,PI(9,:),'m','LineWidth',2,k,PI(10,:),'b','LineWidth',2);

figure(1);
k = 1:M;
% plot(k,PI(1,:),'g',k,PI(2,:),'r',k,PI(3,:),'b');
plot(k,PI(1,:),'g','LineWidth',2);
hold on
plot(k,PI(2,:),'r','LineWidth',2);
hold on
plot(k,PI(3,:),'y','LineWidth',2);
hold on
plot(k,PI(4,:),'m','LineWidth',2);
hold on
plot(k,PI(5,:),'b','LineWidth',2);

figure(2);
k = 1:M;
% plot(k,PI(1,:),'g',k,PI(2,:),'r',k,PI(3,:),'b');
plot(k,O(1,:),'g','LineWidth',2);
hold on
plot(k,O(2,:),'r','LineWidth',2);
hold on
plot(k,O(3,:),'y','LineWidth',2);
hold on
plot(k,O(4,:),'m','LineWidth',2);
hold on
plot(k,O(5,:),'b','LineWidth',2);

figure(3);
k = 1:5;
plot(k,PI(1:5,1),'LineWidth',2);

==> bivirus-main/bivirus.m <==
function dxdt = bivirus(t,x)
%BIVIRUS Differential equation of bivirus dynamics
%   The global variables are the parameters of the bivirus model. Also, dfx
%   gives the Jacobian of the bivirus system. The vector x = [x^1', x^2']'
%   is a column vector where x^i is the n-vector of infection probability
%   for all nodes, for virus i


global D1 D2 B1 B2 n dfx

x1 = x(1:n); x2 = x(n+1:end);   %The two vectors of virus infection prob
alpha1 = 10;
alpha2 = 10;
dx1dt = alpha1.*(-D1 + (eye(n) - diag(x1) - diag(x2))*B1)*x1;

dx2dt = alpha2.*(-D2 + (eye(n) - diag(x1) - diag(x2))*B2)*x2;

dxdt = [dx1dt', dx2dt']';
end



==> bivirus-main/bivirus_dynamics_PRE_realnetwork.m <==
%% This code simulates the deterministic bivirus model

clear variables
close all
clc

tic

%Declare global variables for use in the simulation
global D1 D2 B1 B2 n dfx A D

%% Obtain the infection matrix for virus 1
B1 = readmatrix('Total_RAW.csv'); B1 = B1(:,2:end); %Load adjacency matrix for virus 1

n = length(B1);   %Number of nodes in the network

D1 = 1.*eye(n);
D2 = 1.*eye(n);

% For convenience, we normalise B1 so that all rows sum to 2, and eliminate
% any edges with weight below a threshold epsilon.
P = 0.5*diag(B1*ones(n,1)); B1 = inv(P)*B1;

%This removes edges that are below epsilon value in weight
epsilon = 0.00005; C = double(B1>=epsilon);  
for i = 1:n
    for j = 1:n
        if C(i,j) == 0
            B1(i,j) = 0;
        end
    end
end

G = digraph(B1);  %Check the graph is still connected
[bins,binsizes] = conncomp(G);
if binsizes==n
    disp('G(B1) is strongly connected')
else
    disp('G(B1) is not strongly connected')
end

%Renormalise the matrix after deleting edges below threshold
P = 0.5.*diag(B1*ones(n,1)); B1 = inv(P)*B1;  


tfinal = 5000; tspan = [0 tfinal];  %Change 2nd term for simulation time

x0 = rand(n,1)'; A = B1; D = D1;
[t,x] = ode45(@sis,tspan,x0'); t = t'; x = x';   %Bivirus simulation
% [t,x] = ode45(@bivirus_fast,tspan,x0'); t = t'; x = x';   %Bivirus simulation for really slow time constant systems

x_bar = x(:,end);  %Set single virus endemic equilibrium


%% Construct B2
% The following code creates B2 which yields two stable boundary
% equilibria according to the PRE paper method

%Change k to change the vector e_i. We change the weights of edges incoming to node k.
k = 48; ei = zeros(n,1); ei(k) = 1;   
[a,b]= maxk(B1(k,:),2);   %Finds the two largest elements of row k in B1
z = zeros(n,1); z(b(1)) = 1; z(b(2)) = -x_bar(b(1))*z(b(1))/x_bar(b(2));  %Construct the vector z

eps = min([B1(k,b(1)),B1(k,b(2))])./(2*max(z));
Bp =  B1 + eps.*ei*z';
clear k a b

IX = eye(n) - diag(x_bar);
F = IX^(-2)-Bp;

[a,b] = eig(B1');   %Get left eigenvectors and eigenvalues of B1
[c,d] = eig(Bp');

[m,i] = max(real(diag(b)));  %Identify PF eigenvalue and index of B1
u = a(:,i);  u = u./(u'*x_bar);  %Get normalised left PF eigenvector of B1

[m,i] = max(real(diag(d)));  %Identify PF eigenvalue and index of Bp
v = c(:,i);  v = v./(v'*x_bar);  %Get normalised left PF eigenvector of Bp

ut = (u'*diag(x_bar)*inv(IX)*inv(F))';  %Tilde u
vt = (v'*diag(x_bar)*inv(IX)*inv(F))';  %Tilde v

[m,i] = max(ut./vt);   %Get largest difference of ut_i/vt_i

check5 = 0; check6 = 0;
counter = 0;
while (check5==0) || (check6 == 0)
    
    check5 = 0; check6 = 0;
    w = ones(n,1); w(i) = 0; w = w./sum(w);   %Uniform weights except at position i
    j = randsample(n,1,true,w);  %Select another index except i uniformly at random.
    
    k1 = vt(j)/vt(i);   %Smaller ratio  (note this is actually the inverse)
    k2 = ut(j)/ut(i);   %Larger ratio   (note this is actually the inverse)
    
    alpha = k2 + (k1-k2).*rand;    %Alpha should be between kj and ki;
    
    check1 = (alpha*ut(i))/ut(j) > 1;   %Check alpha works
    check2 = (alpha*vt(i))/vt(j) < 1;
    
%     j_ind = find(Bp(j,:));
%     i_ind = find(Bp(i,:));
%     
%     b_jk = randsample(j_ind,1);
%     b_ik = randsample(i_ind,1);

    [q,j_ind] = maxk(Bp(j,:),5);
    [q,i_ind] = maxk(Bp(i,:),5);
    
    b_jk = max(j_ind);
    b_ik = max(i_ind);
    
    beta = (0.5*Bp(j,b_jk)*rand)*x_bar(j);
    
    delta_b_jk = -beta/x_bar(j);
    delta_b_ik = (alpha*beta)/x_bar(i);
    
    delta_B = zeros(n);
    delta_B(j,b_jk) = delta_b_jk;
    delta_B(i,b_ik) = delta_b_ik;
    
    
    s = delta_B*x_bar;
    
    check3 = ut'*s < 1;
    check4 = vt'*s < 1;
    
    B2 = Bp+delta_B;
    
    delta_x = inv(F)*delta_B*x_bar;
    
    new_y_est = x_bar + delta_x;
    
    tspan = [0 1000];  %Change 2nd term for simulation time
    
    A = B2; D = D1;
    [t,x] = ode45(@sis,tspan,ones(n,1)); t = t'; x = x';   %Bivirus simulation
    
    new_y = x(:,end);
    q1 = max(real(eig((eye(n)-diag(new_y))*B1)));
    q2 = max(real(eig((eye(n)-diag(x_bar))*B2)));
%     check5 = max(eig((eye(n)-diag(new_y))*B1)) < 0.9999;
%     check6 = max(eig((eye(n)-diag(x_bar))*B2)) < 0.9999;
    check5 = q1 < 0.999999;
    check6 = q2 < 0.999999;
    
    min_q = min(min_q,q1+q2);
    
    clear x
    counter = counter + 1;  %Checks how many iterations of the algorithm has been run
end


IC = 3; %Initial conditions case number
switch IC
    case 1  %Used for PRE simulation
        
        x1 = 0.1+(0.3-0.1).*rand(n,1); x2 = 0.1+(0.6-0.1).*rand(n,1);
        %         x1 = 0.1+(0.6-0.1).*rand(n,1); x2 = 0.1+(0.3-0.1).*rand(n,1);
    case 2
        eta = 0.95;
        x1 = (0.5*eta).*ones(n,1); x2 = (1-eta).*ones(n,1);  %Bottom right
        
        %         eta = 0.95;
        %         x1 = (1-eta).*ones(n,1); x2 = (0.5*eta).*ones(n,1);  %Top left
        
    case 3
        
        b = rand(n,1);  a = rand(n,1); 
        x1 = a./(b+a); x2 = (0.1*b)./(a+b);  
        
        b = rand(n,1);  a = rand(n,1); 
        x1 = a./(b+a); x2 = (0.5*b)./(a+b); 
end
x0 = [x1', x2']';


%% Simulate bivirus dynamics

tic
tfinal = 150000;

tspan = [0 tfinal];  %Change 2nd term for simulation time


[t,x] = ode45(@bivirus,tspan,x0'); t = t'; x = x';   %Bivirus simulation
% [t,x] = ode45(@bivirus_fast,tspan,x0'); t = t'; x = x';   %Bivirus simulation for really slow time constant systems

x_final = x(:,end);
x1_final = x_final(1:n); x2_final = x_final(n+1:end);

%% Plot simulation output

fig = figure;
% p1 = plot(t,x(1:n,:),':b','LineWidth',1.5);
p1 = semilogx(t,x(1:n,:),':b','LineWidth',1.5);
hold on
% p2 = plot(t,x(n+1:end,:),'r','LineWidth',1.5);
p2 = semilogx(t,x(n+1:end,:),'r','LineWidth',1.5);
xlab = xlabel('Time,  t');
ylab = ylabel('Fraction of Infected');
leg = legend([p1(1) p2(1)],'Virus 1', 'Virus 2','box','off');
set(leg,'FontSize',14,'Location','Best')
set(xlab,'FontSize',12)
set(ylab,'FontSize',12)
axis([0 tfinal 0 1])

toc


==> bivirus-main/bivirus_dynamics_n5.m <==
%% This code simulates the deterministic bivirus model

clear variables
close all
clc

tic

%Declare global variables for use in the simulation
global D1 D2 B1 B2 n dfx A D

%% Parameter setup

n = 5;   %Number of nodes in the network

%Select the case parameters
recov = 1; %Diagonal recovery matrix case number
switch recov
    case 1
        D1 = 1.*eye(n);
        D2 = 1.*eye(n);
end

infect = 2; %B^i network infection matrix case number
switch infect
    case 1
        B1 = [1 0 0 0 1;1 1 0 0 0;0 1 1 0 0;0 0 1 1 0;0 0 0 1 1];
        
        % The following code creates B2 which yields two stable boundary
        % equilibria according to the PRE paper method
        Bp =  B1 + 0.5*[1 0 0 0 0]'*[-1 1 0 0 0];
        
        x_bar = 0.5.*ones(n,1);
        IX = eye(n) - diag(x_bar);
        F = IX^(-2)-Bp;
        
        [a,b] = eig(B1');   %Get left eigenvectors and eigenvalues of B1
        [c,d] = eig(Bp');
        
        [m,i] = max(diag(b));  %Identify PF eigenvalue and index of B1
        u = a(:,i);  u = u./(u'*x_bar);  %Get normalised left PF eigenvector of B1
        
        [m,i] = max(diag(d));  %Identify PF eigenvalue and index of Bp
        v = c(:,i);  v = v./(v'*x_bar);  %Get normalised left PF eigenvector of Bp
        
        ut = (u'*diag(x_bar)*inv(IX)*inv(F))';  %Tilde u
        vt = (v'*diag(x_bar)*inv(IX)*inv(F))';  %Tilde v
        
        [m,i] = max(ut./vt);   %Get largest difference of ut_i/vt_i
        
        check5 = 0; check6 = 0;
        
        while (check5==0) || (check6 == 0)
            
            check5 = 0; check6 = 0;
            w = ones(n,1); w(i) = 0; w = w./sum(w);   %Uniform weights except at position i
            j = randsample(n,1,true,w);  %Select another index except i uniformly at random.
            
            k1 = vt(j)/vt(i);   %Smaller ratio  (note this is actually the inverse)
            k2 = ut(j)/ut(i);   %Larger ratio   (note this is actually the inverse)
            
            alpha = k2 + (k1-k2).*rand;    %Alpha should be between kj and ki;
            
            check1 = (alpha*ut(i))/ut(j) > 1;   %Check alpha works
            check2 = (alpha*vt(i))/vt(j) < 1;
            
            j_ind = find(Bp(j,:));
            i_ind = find(Bp(i,:));
            
            b_jk = randsample(j_ind,1);
            b_ik = randsample(i_ind,1);
            
            
            beta = (0.1*Bp(j,b_jk)*rand)*x_bar(j);
            
            delta_b_jk = -beta/x_bar(j);
            delta_b_ik = (alpha*beta)/x_bar(i);
            
            delta_B = zeros(n);
            delta_B(j,b_jk) = delta_b_jk;
            delta_B(i,b_ik) = delta_b_ik;
            
            
            s = delta_B*x_bar;
            
            check3 = ut'*s < 1;
            check4 = vt'*s < 1;
            
            B2 = Bp+delta_B;
            
            delta_x = inv(F)*delta_B*x_bar;
            
            new_y_est = x_bar + delta_x;
            
            tspan = [0 10000];  %Change 2nd term for simulation time
            
            A = B2; D = D1;
            [t,x] = ode45(@sis,tspan,ones(n,1)); t = t'; x = x';   %Bivirus simulation
            
            new_y = x(:,end);
            q1 = max(eig((eye(n)-diag(new_y))*B1));
            q2 = max(eig((eye(n)-diag(x_bar))*B2));
            check5 = max(eig((eye(n)-diag(new_y))*B1)) < 0.9999;
            check6 = max(eig((eye(n)-diag(x_bar))*B2)) < 0.9999;
            
            clear x
        end
        
        
        
    case 2   %For PRE paper, n = 5 simulation
        B1 = [1 0 0 0 1;1 1 0 0 0;0 1 1 0 0;0 0 1 1 0;0 0 0 1 1];
        B2 = [0.500000000000000,0.500000000000000,0,0,1;0.934952590675814,1,0,0,0;0,1.08955953684245,1,0,0;0,0,1,1,0;0,0,0,1,1];
        
end

IC = 5; %Initial conditions case number
switch IC
    case 1
        b = rand(n,1);  a = rand(n,1); c = rand(n,1);
        x1 = a./(b+a+c); x2 = b./(a+b+c);
    case 2
        x1 = rand(n,1);  x2 = 0.00.*ones(n,1);
        %         x2 = rand(n,1);  x1 = 0.00.*ones(n,1);

    case 3
        x2 = rand(n,1); x2(1:3) = 0;  x1 = 0.*ones(n,1);
    case 4
        eta = 0.1;
        x1 = (0.55*eta).*ones(n,1); x2 = (0.5*eta).*ones(n,1);
        
%                 x2 = (0.55*eta).*ones(n,1); x1 = (0.3*eta).*ones(n,1);
    case 5  %Used for PRE simulation

        x1 = 0.1+(0.3-0.1).*rand(n,1); x2 = 0.1+(0.6-0.1).*rand(n,1);
%         x1 = 0.1+(0.6-0.1).*rand(n,1); x2 = 0.1+(0.3-0.1).*rand(n,1);
    case 6
        eta = 0.95;
        x1 = (0.5*eta).*ones(n,1); x2 = (1-eta).*ones(n,1);  %Bottom right
        
%         eta = 0.95;
%         x1 = (1-eta).*ones(n,1); x2 = (0.5*eta).*ones(n,1);  %Top left
end
x0 = [x1', x2']';


%% Simulate bivirus dynamics

s1 = max(real(eig(-D1+B1)));   disp(['s1 = ',num2str(s1)])
s2 = max(real(eig(-D2+B2)));   disp(['s2 = ',num2str(s2)])
p1 = max(eig(inv(D1)*B1)); disp(['rho[(D^1)^{-1}B^1] = ',num2str(p1)])
p2 = max(eig(inv(D2)*B2)); disp(['rho[(D^2)^{-1}B^2] = ',num2str(p2)])


tlength = 1500;
tfinal = 50000;

tspan = [0 tfinal];  %Change 2nd term for simulation time

% tspan = 0:0.2:tfinal;
% x = zeros(2*n,length(tspan));

[t,x] = ode45(@bivirus,tspan,x0'); t = t'; x = x';   %Bivirus simulation
% [t,x] = ode45(@bivirus_fast,tspan,x0'); t = t'; x = x';   %Bivirus simulation for really slow time constant systems

x_final = x(:,end);
x1_final = x_final(1:n); x2_final = x_final(n+1:end);

dfx = jacob(x(1:n,end),x(n+1:end,end));
dfx_eig = eig(dfx);  %Eigenvalues of the Jacobian at steady state
disp(['Largest real part of Jacobian eigenvalue: ',num2str(max(real(eig(dfx))))])

p3 = max(eig(inv(D1)*(eye(n)-diag(x2_final))*B1)); disp(['rho[(D^1)^{-1}(I-Z^2)B^1] = ',num2str(p3)])
p4 = max(eig(inv(D2)*(eye(n)-diag(x1_final))*B2)); disp(['rho[(D^2)^{-2}(I-Z^1)B^2] = ',num2str(p4)])

%% Plot simulation output

figure
% p1 = plot(t,x(1:n,:),':b','LineWidth',1.5);
p1 = semilogx(t,x(1:n,:),':b','LineWidth',1.5);
hold on
% p2 = plot(t,x(n+1:end,:),'r','LineWidth',1.5);
p2 = semilogx(t,x(n+1:end,:),'r','LineWidth',1.5);
xlab = xlabel('Time,  t');
ylab = ylabel('Fraction of Infected');
leg = legend([p1(1) p2(1)],'Virus 1', 'Virus 2','box','off');
set(leg,'FontSize',14,'Location','Best')
set(xlab,'FontSize',12)
set(ylab,'FontSize',12)
axis([0 tfinal 0 1])

toc


==> bivirus-main/sis.m <==
function dxdt = sis(t,x)

global D A

dxdt = (-D + (eye(length(x)) - diag(x))*A)*x;

end



==> degroot-friedkin-simulations-main/DF_MultiIssue_xOnly_LeiGuoPaper.m <==
clear all
close all
clc

%This script studies the original DF model under switching topologies,
%where each topology is strongly connected.

%% Simulation parameters
t_final = 99;   %Total number of time steps-1 (29 for 30 time steps)
t = 0:1:t_final; %Time-steps for a single issue
n = 4;   % Number of agents
s = 60;   % Number of issues
plot_y = 0; % Plot individual issues
Nst = 3;  %The number of topologies in the switching set

%% Generate topology switching signal
%This generates a random switching signal. The + X shifts the topologies in the case number
% swt_sig = randi(Nst,[1,s])+0;

%Generated from swt_sig = randi(Nst,[1,s])+0;
%Time varying 1 in JSSC paper
% swt_sig = [1,1,1,3,2,2,1,3,2,3,2,2,3,3,2,3,3,2,2,2,3,3,2,3,3,2,2,1,1,1,1,2,1,3,2,1,1,1,2,1,1,3,2,3,2,2,1,1,1,2,1,3,3,3,2,1,1,2,3,2];

%Time varying 2 in JSSC paper
% swt_sig = [3,2,2,3,1,3,2,1,3,1,1,2,1,1,2,2,2,2,1,1,1,1,3,1,3,3,3,3,1,1,2,1,3,3,2,1,3,1,2,2,2,3,3,3,1,2,1,3,2,3,3,3,2,1,2,1,1,1,1,3];


%% This generates a periodic switch, with an adjustable period of issues
period = 1; %The number of issues between switches
swt = [2,1,3,1];  %The order of the topology switching  % Periodic 1 in JSSC paper
% swt = [3,2,1,3];  %The order of the topology switching    % Periodic 2 in JSSC paper
per_swt = kron(swt,ones(1,period));    %Index of topologies for a single period
num_per = ceil(s/length(per_swt));    %Number of periods for the given number of issues s
swt_sig = kron(ones(1,num_per),per_swt);  %Generate periodic switching signal
swt_sig = swt_sig(1:s);  %This truncates the signal if it is too long

%% Scenario parameters

[C,c_vect] = influence_matrix_switch_LeiGuo(swt_sig(1));   %Initial

w_ii_0 = [0.9;0;0.05;0.05];   %Initial condition set 1 in JSSC paper
% w_ii_0 = [0.1;0;0.8;0.1];   %Initial condition set 2 in JSSC paper



%% Influence dynamics

w_ii = zeros(n,s);   %Generate storage for self-influence weights

w_ii(:,1) = w_ii_0;   %The initial self-influence (i.e. for issue 1)

for j = 1:s-1
    
    %Update the adjucency matrix according to switching rule
    [C,c_vect] = influence_matrix_switch_LeiGuo(swt_sig(j));
    
    % Update self-weights using dominant left eigenvector
    for i = 1:n
        u(i,j) = c_vect(i)/(1-w_ii(i,j));  %w_ii(j) is x(s)
    end
    alpha(j) = 1/(sum(u(:,j)));   %\alpha(x(s))
    for i = 1:n
        F(i,j) = alpha(j)*u(i,j);  %F(x(s))
    end
    w_ii(:,j+1) = F(:,j);   % x(s+1) = F(x(s))
    
    
end

%% Plots

figure
hold on
plot(w_ii(1,:),':r','LineWidth',2)
plot(w_ii(2,:),':b','LineWidth',2)
plot(w_ii(3,:),':c','LineWidth',2)
plot(w_ii(4,:),':k','LineWidth',2)
ylabel('Self-confidence, x_i(s)')
xlabel('Topic, s')
axis([1 20 0 1])

plot(w_ii(1,:),'r','LineWidth',2)
plot(w_ii(2,:),'b','LineWidth',2)
plot(w_ii(3,:),'c','LineWidth',2)
plot(w_ii(4,:),'k','LineWidth',2)


==> degroot-friedkin-simulations-main/influence_matrix_switch_LeiGuo.m <==
function [ C, c ] = influence_matrix_switch_LeiGuo(n)
%This function creates the influence matrix which is to be used. 
%Input:    n = the index of the graph
%Output:   C = the relative influence matrix
%          c = the dominant left eigenvector of C. Because C is
%          doubly-stochastic, c should be the vector of ones (normalised)

switch n
    case 1
        %Graph is a cyclic graph
        C = [0 0 0 1;
            1 0 0 0;
            0 1 0 0;
            0 0 1 0];

        
    case 2
                %Relative influence matrix (adjacency matrix)
        C = [0 0.5 0 0.5;
            0 0 1 0;
            1 0 0 0;
            0 0 1 0];

    case 3
         C = [0 1 0 0;
            0.9 0 0 0.1;
            0 0.9 0 0.1;
            0.9 0 0.1 0];
end


% Compute dominant left eigenvector of C
[a,b] = eig(C');
c = diag(b);    %Obtain eigenvalues of C' as a vector
[~,e] = max(c);   %Require index, e, indicating dominant eigenvalue of C
w = a(:,e); w = abs(w);   %Compute dominant left eigenvector, ensure positivity
w = w./norm(w,1);   %Normalise w
if (0.99 <= w'*ones(length(w),1)) && ( w'*ones(length(w),1) >= 1.01)
    disp('Wrong C Eigenvector Found')
end
c = w;
clear a b w e


end



==> degroot-friedkin-simulations-main/test.m <==
[t,y] = ode45(@vdp1,[0 1000],[0.99; 0.01; 0; 0]);

plot(t,y(:,1),'-o',t,y(:,2),'-o',t,y(:,3),'-o',t,y(:,4),'-o')
xlabel('Time t');
ylabel('Solution y');
legend('s','x','r','v');

==> degroot-friedkin-simulations-main/vdp1.m <==
function dydt = vdp1(t,y)
%VDP1  Evaluate the van der Pol ODEs for mu = 1
%
%   See also ODE113, ODE23, ODE45.

%   Jacek Kierzenka and Lawrence F. Shampine
%   Copyright 1984-2014 The MathWorks, Inc.

gamma = 0.9;
theta = 0.9;
beta = 0.21;
delta = 0.07;

dydt = [-beta*y(1)*y(2)-theta*y(1)+gamma*y(4); beta*y(1)*y(2)-delta*y(2); delta*y(2); theta*y(1)-gamma*y(4)];




